Code Replicability in Computer Graphics

Being able to duplicate published research results is an important process of conducting research whether to build upon these findings or to compare with them. This process is called "replicability" when using the original authors' artifacts (e.g., code), or "reproducibility" otherwise (e.g., re-implementing algorithms). Reproducibility and replicability of research results have gained a lot of interest recently with assessment studies being led in various fields, and they are often seen as a trigger for better result diffusion and transparency. In this work, we assess replicability in Computer Graphics, by evaluating whether the code is available and whether it works properly. As a proxy for this field we compiled, ran and analyzed 151 codes out of 374 papers from 2014, 2016 and 2018 SIGGRAPH conferences. This analysis shows a clear increase in the number of papers with available and operational research codes with a dependency on the subfields, and indicates a correlation between code replicability and citation count. We further provide an interactive tool to explore our results and evaluation data.

==> chi2test.m <==
%% https://fr.mathworks.com/matlabcentral/answers/96572-how-can-i-perform-a-chi-square-test-to-determine-how-statistically-different-two-proportions-are-in
function [p] = chi2test(n1, N1, n2, N2)
       % Pooled estimate of proportion
       p0 = (n1+n2) / (N1+N2);
       % Expected counts under H0 (null hypothesis)
       n10 = N1 * p0;
       n20 = N2 * p0;
       % Chi-square test, by hand
       observed = [n1 N1-n1 n2 N2-n2];
       expected = [n10 N1-n10 n20 N2-n20];
       chi2stat = sum((observed-expected).^2 ./ expected);
       p = 1 - chi2cdf(chi2stat,1);


==> fdr_bh.m <==
% fdr_bh() - Executes the Benjamini & Hochberg (1995) and the Benjamini &
%            Yekutieli (2001) procedure for controlling the false discovery 
%            rate (FDR) of a family of hypothesis tests. FDR is the expected
%            proportion of rejected hypotheses that are mistakenly rejected 
%            (i.e., the null hypothesis is actually true for those tests). 
%            FDR is a somewhat less conservative/more powerful method for 
%            correcting for multiple comparisons than procedures like Bonferroni
%            correction that provide strong control of the family-wise
%            error rate (i.e., the probability that one or more null
%            hypotheses are mistakenly rejected).
%
%            This function also returns the false coverage-statement rate 
%            (FCR)-adjusted selected confidence interval coverage (i.e.,
%            the coverage needed to construct multiple comparison corrected
%            confidence intervals that correspond to the FDR-adjusted p-values).
%
%
% Usage:
%  >> [h, crit_p, adj_ci_cvrg, adj_p]=fdr_bh(pvals,q,method,report);
%
% Required Input:
%   pvals - A vector or matrix (two dimensions or more) containing the
%           p-value of each individual test in a family of tests.
%
% Optional Inputs:
%   q       - The desired false discovery rate. {default: 0.05}
%   method  - ['pdep' or 'dep'] If 'pdep,' the original Bejnamini & Hochberg
%             FDR procedure is used, which is guaranteed to be accurate if
%             the individual tests are independent or positively dependent
%             (e.g., Gaussian variables that are positively correlated or
%             independent).  If 'dep,' the FDR procedure
%             described in Benjamini & Yekutieli (2001) that is guaranteed
%             to be accurate for any test dependency structure (e.g.,
%             Gaussian variables with any covariance matrix) is used. 'dep'
%             is always appropriate to use but is less powerful than 'pdep.'
%             {default: 'pdep'}
%   report  - ['yes' or 'no'] If 'yes', a brief summary of FDR results are
%             output to the MATLAB command line {default: 'no'}
%
%
% Outputs:
%   h       - A binary vector or matrix of the same size as the input "pvals."
%             If the ith element of h is 1, then the test that produced the 
%             ith p-value in pvals is significant (i.e., the null hypothesis
%             of the test is rejected).
%   crit_p  - All uncorrected p-values less than or equal to crit_p are 
%             significant (i.e., their null hypotheses are rejected).  If 
%             no p-values are significant, crit_p=0.
%   adj_ci_cvrg - The FCR-adjusted BH- or BY-selected 
%             confidence interval coverage. For any p-values that 
%             are significant after FDR adjustment, this gives you the
%             proportion of coverage (e.g., 0.99) you should use when generating
%             confidence intervals for those parameters. In other words,
%             this allows you to correct your confidence intervals for
%             multiple comparisons. You can NOT obtain confidence intervals 
%             for non-significant p-values. The adjusted confidence intervals
%             guarantee that the expected FCR is less than or equal to q
%             if using the appropriate FDR control algorithm for the  
%             dependency structure of your data (Benjamini & Yekutieli, 2005).
%             FCR (i.e., false coverage-statement rate) is the proportion 
%             of confidence intervals you construct
%             that miss the true value of the parameter. adj_ci=NaN if no
%             p-values are significant after adjustment.
%   adj_p   - All adjusted p-values less than or equal to q are significant
%             (i.e., their null hypotheses are rejected). Note, adjusted 
%             p-values can be greater than 1.
%
%
% References:
%   Benjamini, Y. & Hochberg, Y. (1995) Controlling the false discovery
%     rate: A practical and powerful approach to multiple testing. Journal
%     of the Royal Statistical Society, Series B (Methodological). 57(1),
%     289-300.
%
%   Benjamini, Y. & Yekutieli, D. (2001) The control of the false discovery
%     rate in multiple testing under dependency. The Annals of Statistics.
%     29(4), 1165-1188.
%
%   Benjamini, Y., & Yekutieli, D. (2005). False discovery rate?adjusted 
%     multiple confidence intervals for selected parameters. Journal of the 
%     American Statistical Association, 100(469), 71?81. doi:10.1198/016214504000001907
%
%
% Example:
%  nullVars=randn(12,15);
%  [~, p_null]=ttest(nullVars); %15 tests where the null hypothesis
%  %is true
%  effectVars=randn(12,5)+1;
%  [~, p_effect]=ttest(effectVars); %5 tests where the null
%  %hypothesis is false
%  [h, crit_p, adj_ci_cvrg, adj_p]=fdr_bh([p_null p_effect],.05,'pdep','yes');
%  data=[nullVars effectVars];
%  fcr_adj_cis=NaN*zeros(2,20); %initialize confidence interval bounds to NaN
%  if ~isnan(adj_ci_cvrg),
%     sigIds=find(h);
%     fcr_adj_cis(:,sigIds)=tCIs(data(:,sigIds),adj_ci_cvrg); % tCIs.m is available on the
%     %Mathworks File Exchagne
%  end
%
%
% For a review of false discovery rate control and other contemporary
% techniques for correcting for multiple comparisons see:
%
%   Groppe, D.M., Urbach, T.P., & Kutas, M. (2011) Mass univariate analysis 
% of event-related brain potentials/fields I: A critical tutorial review. 
% Psychophysiology, 48(12) pp. 1711-1725, DOI: 10.1111/j.1469-8986.2011.01273.x 
% http://www.cogsci.ucsd.edu/~dgroppe/PUBLICATIONS/mass_uni_preprint1.pdf
%
%
% For a review of FCR-adjusted confidence intervals (CIs) and other techniques 
% for adjusting CIs for multiple comparisons see:
%
%   Groppe, D.M. (in press) Combating the scientific decline effect with 
% confidence (intervals). Psychophysiology.
% http://biorxiv.org/content/biorxiv/early/2015/12/10/034074.full.pdf
%
%
% Author:
% David M. Groppe
% Kutaslab
% Dept. of Cognitive Science
% University of California, San Diego
% March 24, 2010

%%%%%%%%%%%%%%%% REVISION LOG %%%%%%%%%%%%%%%%%
%
% 5/7/2010-Added FDR adjusted p-values
% 5/14/2013- D.H.J. Poot, Erasmus MC, improved run-time complexity
% 10/2015- Now returns FCR adjusted confidence intervals

function [h, crit_p, adj_ci_cvrg, adj_p]=fdr_bh(pvals,q,method,report)

if nargin<1,
    error('You need to provide a vector or matrix of p-values.');
else
    if ~isempty(find(pvals<0,1)),
        error('Some p-values are less than 0.');
    elseif ~isempty(find(pvals>1,1)),
        error('Some p-values are greater than 1.');
    end
end

if nargin<2,
    q=.05;
end

if nargin<3,
    method='pdep';
end

if nargin<4,
    report='no';
end

s=size(pvals);
if (length(s)>2) || s(1)>1,
    [p_sorted, sort_ids]=sort(reshape(pvals,1,prod(s)));
else
    %p-values are already a row vector
    [p_sorted, sort_ids]=sort(pvals);
end
[dummy, unsort_ids]=sort(sort_ids); %indexes to return p_sorted to pvals order
m=length(p_sorted); %number of tests

if strcmpi(method,'pdep'),
    %BH procedure for independence or positive dependence
    thresh=(1:m)*q/m;
    wtd_p=m*p_sorted./(1:m);
    
elseif strcmpi(method,'dep')
    %BH procedure for any dependency structure
    denom=m*sum(1./(1:m));
    thresh=(1:m)*q/denom;
    wtd_p=denom*p_sorted./[1:m];
    %Note, it can produce adjusted p-values greater than 1!
    %compute adjusted p-values
else
    error('Argument ''method'' needs to be ''pdep'' or ''dep''.');
end

if nargout>3,
    %compute adjusted p-values; This can be a bit computationally intensive
    adj_p=zeros(1,m)*NaN;
    [wtd_p_sorted, wtd_p_sindex] = sort( wtd_p );
    nextfill = 1;
    for k = 1 : m
        if wtd_p_sindex(k)>=nextfill
            adj_p(nextfill:wtd_p_sindex(k)) = wtd_p_sorted(k);
            nextfill = wtd_p_sindex(k)+1;
            if nextfill>m
                break;
            end;
        end;
    end;
    adj_p=reshape(adj_p(unsort_ids),s);
end

rej=p_sorted<=thresh;
max_id=find(rej,1,'last'); %find greatest significant pvalue
if isempty(max_id),
    crit_p=0;
    h=pvals*0;
    adj_ci_cvrg=NaN;
else
    crit_p=p_sorted(max_id);
    h=pvals<=crit_p;
    adj_ci_cvrg=1-thresh(max_id);
end

if strcmpi(report,'yes'),
    n_sig=sum(p_sorted<=crit_p);
    if n_sig==1,
        fprintf('Out of %d tests, %d is significant using a false discovery rate of %f.\n',m,n_sig,q);
    else
        fprintf('Out of %d tests, %d are significant using a false discovery rate of %f.\n',m,n_sig,q);
    end
    if strcmpi(method,'pdep'),
        fprintf('FDR/FCR procedure used is guaranteed valid for independent or positively dependent tests.\n');
    else
        fprintf('FDR/FCR procedure used is guaranteed valid for independent or dependent tests.\n');
    end
end






==> generate_clouds.m <==
fname = 'cloud.json';
rawjson = jsondecode(fileread(fname));

names = fieldnames(rawjson) ;

for i=1:length(names)
   figure
   cat = categorical(rawjson.(names{i}))
   cat = [cat;cat] %hack to avoid very small fonts for under-represented topics
   
   wc = wordcloud(cat, 'HighlightColor', [0 0.4470 0.7410], 'SizePower', 0.001);
      
   set(gcf,'Units','inches');
   screenposition = get(gcf,'Position');
   set(gcf,...
    'PaperPosition',[0 0 screenposition(3:4)],...
    'PaperSize',[screenposition(3:4)]);

   saveas(gcf,names{i}+".pdf")
end

==> outstatsLatex.m <==
% colors from https://www.thisprogrammingthing.com/2014/optimal-colors-for-graphsin-rgb-hex/
linecolor = [114 147 203]/255;
circcolor = [57 106 177]/255;

numtests = 3;
alpha = 0.05;
%alphaCorrected = 1-(1-alpha)^(1.0/numtests);

s = jsondecode(fileread('../../scripts/output/consolidatedData.json'));

N=0;
papermax = length(s);

for i=1:papermax
    if (length(strtrim(s{i}.Title))==0)
       continue;
    end;
    N=N+1;
end

sourcecode = zeros(N,1);
repro = zeros(N, 1);
hascode = zeros(N, 1);
year = zeros(N, 1);
authors = zeros(N, 1);
citations = zeros(N, 1);
topics = string(missing);
titles = string(missing);
reviewer = zeros(N, 1);
fixbugs = zeros(N, 1);
time = zeros(N, 1);
deep = zeros(N, 1);
isarxiv = zeros(N, 1);
openaccess = zeros(N, 1);
completetest = zeros(N, 1);
missinghardware = zeros(N, 1);
sofwareissues = zeros(N, 1);
altmetric = zeros(N, 1);
haslicence = zeros(N, 1);
hasdoc = zeros(N, 1);
idx = 0;
haspython = zeros(N, 1);
hasmatlab = zeros(N, 1);
hasc = zeros(N, 1);
docscorezero = zeros(N, 1);
hasdata  = zeros(N, 1);

for i=1:papermax
   if (length(strtrim(s{i}.Title))==0)
       continue;
   end;
   idx=idx+1;
   if (s{i}.DoesTheCodeNeedData_otherThanExamples_inputs__== "Yes")
       hasdata(idx)=1;
   else
       hasdata(idx)=0;
   end
       
   if (contains(s{i}.MainLanguages,"C/C++",'IgnoreCase',true))
       hasc(idx) = 1;
   else
       hasc(idx) = 0;
   end;
   if (contains(s{i}.MainLanguages,"Matlab",'IgnoreCase',true))
       hasmatlab(idx) = 1;
   else
       hasmatlab(idx) = 0;
   end;
   if (contains(s{i}.MainLanguages,"Python",'IgnoreCase',true))
       haspython(idx) = 1;
   else
       haspython(idx) = 0;
   end;
   if (s{i}.DocumentationScore == 0)
       docscorezero(idx) = 1;
   else
       docscorezero(idx) = 0;
   end
       
   titles(idx) = s{i}.Title;
   if (contains(s{i}.IsTheCodeOrSoftwarePubliclyAvailable_,"Yes",'IgnoreCase',true))
        hascode(idx)=1;
   end;
   if (length(s{i}.Feedbacks_easyToFixBugs_5_easyN_AIfNoBug__)==0)
       fixbugs(idx) = 100000;
   else
    if (s{i}.Feedbacks_easyToFixBugs_5_easyN_AIfNoBug__(1)=='N')
           fixbugs(idx) = 100000;
    else
     fixbugs(idx) = s{i}.Feedbacks_easyToFixBugs_5_easyN_AIfNoBug__;
    end;
   end
   isarxiv(idx) = contains(s{i}.arXiv_pageURL_, 'arxiv');
   
   if (s{i}.DeepLearning(1)=='N' || s{i}.DeepLearning(1)=='F')
       deep(idx) = 0;
   else
       deep(idx) = 1;
   end
   altmetric(idx)=s{i}.AltmetricScore;
   if (s{i}.LicenseType == "unspecified")
       haslicence(idx) = 0;
   else
       haslicence(idx) = 1;
   end
   if (s{i}.BuildInfo_Instructions == "None")
       hasdoc(idx) = 0;
   else
       hasdoc(idx) = 1;
   end
   
   if (s{i}.DidIManageToPerformACompleteTest_deps_build__ == "Yes") 
       completetest(idx) = 1;
   end
   if (s{i}.DidIManageToPerformACompleteTest_deps_build__ == "No due to technical issue") 
       sofwareissues(idx) = 1;
   end
    if (s{i}.DidIManageToPerformACompleteTest_deps_build__ == "No due to missing specific hardware") 
        missinghardware(idx) = 1;
   end  
   if (length(s{i}.SoftwareType)==0 || s{i}.SoftwareType=="Binary")
       sourcecode(idx) = 0;
   else
       sourcecode(idx) = 1;
   end;
   
   r = s{i}.Feedbacks_couldReproduceResults_5_highlyConfident__;
   if (length(r)==0)
       repro(idx) = 0;
   else
       if (r(1)=='N')
          repro(idx)=0;
       else
          repro(idx) = r ;
       end;
   end;
   
   if (length(s{i}.Year)==0)
       year(idx) = 2018;
   else
       year(idx) = s{i}.Year;
   end;
   
   if (length(s{i}.HowLongDidTakeForYouToEvaluateTheCodeThisPaper_ifAny__)==0)
       time(idx)=-1;
   else
       time(idx) = s{i}.HowLongDidTakeForYouToEvaluateTheCodeThisPaper_ifAny__;
   end
   citations(idx) = s{i}.CitationCount_googleScholar_;
   
   authors(idx) = contains(s{i}.Authors,"Private Companies",'IgnoreCase',true);
   reviewer(idx) = s{i}.Reviewer;

   topics(idx) = strtrim(s{i}.Topic);
   openaccess(idx) = s{i}.OpenAccess;
end

ncodes = numel(find(hascode==1));
npapers = numel(hascode);
narxiv = numel(find(isarxiv==1));
nopenaccess = numel(find(openaccess==1));
nunspeclicence = numel(intersect(find(hascode==1), find(haslicence==0)));
nodoc = numel(intersect(find(hascode==1),find(hasdoc==0)));

nsoftissues = numel(find(sofwareissues==1));
nhardissues = numel(find(missinghardware==1));

nsourcecode = numel(intersect(find(hascode==1), find(sourcecode==1)));
nbinary = numel(intersect(find(hascode==1), find(sourcecode==0)));

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
npapers2014=numel(find(year==2014));
npapers2016=numel(find(year==2016));
npapers2018=numel(find(year==2018));
ncodes2014=sum(hascode(find(year==2014)));
ncodes2016=sum(hascode(find(year==2016)));
ncodes2018=sum(hascode(find(year==2018)));
fcodes2014 = ncodes2014 / npapers2014 *100;
fcodes2016 = ncodes2016 / npapers2016 *100;
fcodes2018 = ncodes2018 / npapers2018 *100;
ncodesdeep=sum(hascode(find(deep==1)));
ncodesnodeep=sum(hascode(find(deep==0)));
npapersdeep=numel(find(deep==1));
npapersnotdeep=numel(find(deep==0));
fcodesdeep=sum(hascode(find(deep==1)))/npapersdeep*100.;
fcodesnodeep=sum(hascode(find(deep==0)))/npapersnotdeep*100.;

nmodifiedcodes=sum(hascode(find(fixbugs<=5)));
nhardmodifiedcodes=sum(hascode(find(fixbugs<=2)));
nlongcodes=sum(hascode(find(time>=10)));


pcodesdeepn = chi2test(ncodesdeep, npapersdeep, ncodesnodeep, npapersnotdeep);

pcodes1416 = chi2test(ncodes2014, npapers2014, ncodes2016, npapers2016);
pcodes1618 = chi2test(ncodes2016, npapers2016, ncodes2018, npapers2018);
pcodes1418 = chi2test(ncodes2014, npapers2014, ncodes2018, npapers2018);

[centercodesYear, CIcodesYear] = binofit([ncodes2018, ncodes2016, ncodes2014], [npapers2018 npapers2016 npapers2014], alpha)


figure(1);
hold on;
line([CIcodesYear(1, 1) CIcodesYear(1, 2)]*100, [3 3], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesYear(2, 1) CIcodesYear(2, 2)]*100, [2 2], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesYear(3, 1) CIcodesYear(3, 2)]*100, [1 1], 'LineWidth', 3, 'Color', linecolor);
plot(centercodesYear*100, [3 2 1], '.', 'MarkerSize',30,'Color', circcolor);
plot(centercodesYear*100, [3 2 1], '-','LineWidth', 1, 'Color', circcolor);
line([CIcodesYear(1, 1) CIcodesYear(1, 1)]*100, [3-0.1 3+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesYear(1, 2) CIcodesYear(1, 2)]*100, [3-0.1 3+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesYear(2, 1) CIcodesYear(2, 1)]*100, [2-0.1 2+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesYear(2, 2) CIcodesYear(2, 2)]*100, [2-0.1 2+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesYear(3, 1) CIcodesYear(3, 1)]*100, [1-0.1 1+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesYear(3, 2) CIcodesYear(3, 2)]*100, [1-0.1 1+0.1], 'LineWidth', 3, 'Color', linecolor);

ax=gca; ax.XGrid = 'on';
xlabel('Percentage of papers with code');
yticks([1 2 3]);
yticklabels(['2014'; '2016'; '2018']);
ylim([0.5, 3.5])
set(gca, 'FontSize', 20)
fig = gcf;
set(fig,'PaperSize',[5.6 4]);
set(fig, 'PaperPosition', [0 0 6 4.2]);
print('codesYear.pdf','-dpdf');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
npapersGeometry=numel(find(topics=='Geometry'));
npapersImage=numel(find(topics=='Image'));
npapersRendering=numel(find(topics=='Rendering'));
npapersAnimation=numel(find(topics=='Animation'));
npapersVirtualReality=numel(find(topics=='Virtual Reality'));
npapersFabrication=numel(find(topics=='Fabrication'));


ncodesGeometry=sum(hascode(find(topics=='Geometry')));
ncodesImage=sum(hascode(find(topics=='Image')));
ncodesRendering=sum(hascode(find(topics=='Rendering')));
ncodesAnimation=sum(hascode(find(topics=='Animation')));
ncodesVirtualReality=sum(hascode(find(topics=='Virtual Reality')));
ncodesFabrication=sum(hascode(find(topics=='Fabrication')));


fcodesGeometry = ncodesGeometry / npapersGeometry * 100
fcodesImage = ncodesImage / npapersImage * 100
fcodesRendering = ncodesRendering / npapersRendering * 100
fcodesAnimation = ncodesAnimation / npapersAnimation * 100
fcodesFabrication = ncodesFabrication / npapersFabrication * 100
fcodesVirtualReality = ncodesVirtualReality / npapersVirtualReality * 100

[centercodesTopic, CIcodesTopic] = binofit([ ncodesImage, ncodesGeometry, ncodesRendering, ...
     ncodesVirtualReality, ncodesAnimation, ncodesFabrication], ...
    [ npapersImage npapersGeometry npapersRendering  ...
    npapersVirtualReality npapersAnimation npapersFabrication ], alpha)

figure(2);
hold on;
line([CIcodesTopic(1, 1) CIcodesTopic(1, 2)]*100, [6 6], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(2, 1) CIcodesTopic(2, 2)]*100, [5 5], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(3, 1) CIcodesTopic(3, 2)]*100, [4 4], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(4, 1) CIcodesTopic(4, 2)]*100, [3 3], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(5, 1) CIcodesTopic(5, 2)]*100, [2 2], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(6, 1) CIcodesTopic(6, 2)]*100, [1 1], 'LineWidth', 3, 'Color', linecolor);
%line([CIcodesTopic(7, 1) CIcodesTopic(7, 2)]*100, [1 1], 'LineWidth', 3, 'Color', linecolor);
plot(centercodesTopic*100, [6:-1:1], '.', 'MarkerSize',30,'Color', circcolor);
%plot(centercodesTopic*100, [6:-1:1], '-','LineWidth', 1, 'Color', circcolor);
line([CIcodesTopic(1, 1) CIcodesTopic(1, 1)]*100, [6-0.1 6+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(1, 2) CIcodesTopic(1, 2)]*100, [6-0.1 6+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(2, 1) CIcodesTopic(2, 1)]*100, [5-0.1 5+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(2, 2) CIcodesTopic(2, 2)]*100, [5-0.1 5+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(3, 1) CIcodesTopic(3, 1)]*100, [4-0.1 4+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(3, 2) CIcodesTopic(3, 2)]*100, [4-0.1 4+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(4, 1) CIcodesTopic(4, 1)]*100, [3-0.1 3+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(4, 2) CIcodesTopic(4, 2)]*100, [3-0.1 3+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(5, 1) CIcodesTopic(5, 1)]*100, [2-0.1 2+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(5, 2) CIcodesTopic(5, 2)]*100, [2-0.1 2+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(6, 1) CIcodesTopic(6, 1)]*100, [1-0.1 1+0.1], 'LineWidth', 3, 'Color', linecolor);
line([CIcodesTopic(6, 2) CIcodesTopic(6, 2)]*100, [1-0.1 1+0.1], 'LineWidth', 3, 'Color', linecolor);
%line([CIcodesTopic(7, 1) CIcodesTopic(7, 1)]*100, [1-0.1 1+0.1], 'LineWidth', 3, 'Color', linecolor);
%line([CIcodesTopic(7, 2) CIcodesTopic(7, 2)]*100, [1-0.1 1+0.1], 'LineWidth', 3, 'Color', linecolor);
ax=gca; ax.XGrid = 'on';
xlabel('Percentage of papers with code');
yticks(1:6);
yticklabels(["Fabrication" ;   "Animation" ; "Virtual Reality"; "Rendering"  ; "Geometry"; "Image"]);
ylim([0.5, 6.5])
set(gca, 'FontSize', 20)
fig = gcf;
set(fig,'PaperSize',[5.8 4]);
set(fig, 'PaperPosition', [0 0 6 4.2]);
print('codesTopic.pdf','-dpdf');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


figure(3);
hold on;
colors = [57 106 177; 218 124 48; 62 150 81; 204 37 41; 83 81 84; 107 76 154; 146 36 40]/255;
lightcolors = [114 147 203; 225 151 76; 132 186 91; 211 94 96; 128 133 133; 144 103 167; 171 104 87]/255;
% scatter(repro(intersect(find(year==2014), find(topics=='Geometry'))), citations(intersect(find(year==2014), find(topics=='Geometry'))), 300, colors(1,:), '.');
% scatter(repro(intersect(find(year==2014), find(topics=='Image'))), citations(intersect(find(year==2014), find(topics=='Image'))), 300, colors(2,:), '.');
% scatter(repro(intersect(find(year==2014), find(topics=='Rendering'))), citations(intersect(find(year==2014), find(topics=='Rendering'))), 300, colors(3,:), '.');
% scatter(repro(intersect(find(year==2014), find(topics=='Animation'))), citations(intersect(find(year==2014), find(topics=='Animation'))), 300, colors(4,:), '.');
% scatter(repro(intersect(find(year==2014), find(topics=='Fabrication'))), citations(intersect(find(year==2014), find(topics=='Fabrication'))), 300, colors(5,:), '.');
% scatter(repro(intersect(find(year==2014), find(topics=='Other'))), citations(intersect(find(year==2014), find(topics=='Other'))), 300, colors(6,:), '.');
% scatter(repro(intersect(find(year==2014), find(topics=='Virtual Reality'))), citations(intersect(find(year==2014), find(topics=='Virtual Reality'))), 300, colors(7,:), '.');

tops = ["Geometry","Image",  "Rendering", "Animation", "Fabrication", "Other", "Virtual Reality" ];
yrs = [2014, 2016, 2018];
% for i=0:5
%     for j=1:7
%         medcit(i+1, j) = median(citations(intersect(find(repro==i),intersect(find(year==2018), find(topics==tops(j))))));
%     end
% end
% for i=1:7
%     plot(0:5, medcit(:,i), 'Color', colors(i,:), 'LineWidth',3);
% end;
% legend(tops);

allcit2014 = [];
repr2014 = [];
allcit2016 = [];
repr2016 = [];
allcit2018 = [];
repr2018 = [];
for i=0:5
   allcit2014 = [allcit2014; citations(intersect(find(hascode==1), intersect(find(repro==i),find(year==2014))))];
   repr2014 = [repr2014 ones(1, numel(intersect(find(hascode==1), intersect(find(repro==i),find(year==2014)))))*i];
   allcit2016 = [allcit2016; citations(intersect(find(hascode==1), intersect(find(repro==i),find(year==2016))))];
   repr2016 = [repr2016 ones(1, numel(intersect(find(hascode==1), intersect(find(repro==i),find(year==2016)))))*i];
   allcit2018 = [allcit2018; citations(intersect(find(hascode==1), intersect(find(repro==i),find(year==2018))))];
   repr2018 = [repr2018 ones(1, numel(intersect(find(hascode==1), intersect(find(repro==i),find(year==2018)))))*i];
end
[f2014 gof2014 out2014]=fit(repr2014', allcit2014, 'poly1');
[f2016 gof2016 out2016]=fit(repr2016', allcit2016, 'poly1');
[f2018 gof2018 out2018]=fit(repr2018', allcit2018, 'poly1');

for j=1:3
for i=0:5
   medcit(i+1, j) = median(citations(intersect(find(repro==i),find(year==yrs(j)))));
   meancit(i+1, j) = mean(citations(intersect(find(repro==i),find(year==yrs(j)))));
end
end
boxplot(allcit2014', repr2014,'Notch','off', 'Colors', lightcolors(1,:), 'Width', 0.2, 'BoxStyle', 'filled', 'Symbol', '.','Positions', [-0.1 0.9 1.9 2.9 3.9 4.9]);
hold on;
boxplot(allcit2016', repr2016,'Notch','off', 'Colors', lightcolors(2,:), 'Width', 0.2, 'BoxStyle', 'filled', 'Symbol', '.','Positions', unique(repr2016));
boxplot(allcit2018', repr2018,'Notch','off', 'Colors', lightcolors(3,:), 'Width', 0.2, 'BoxStyle', 'filled', 'Symbol', '.','Positions', [0.1 1.1 2.1 3.1 4.1 5.1]);
p1=plot(f2014);
p2=plot(f2016);
p3=plot(f2018);
set(p1,'color',colors(1,:));
set(p2,'color',colors(2,:));
set(p3,'color',colors(3,:));
set(p1,'LineWidth',2);
set(p2,'LineWidth',2);
set(p3,'LineWidth',2);
ylim([0 300])
CIcites2014 = confint(f2014);
CIcites2016 = confint(f2016);
CIcites2018 = confint(f2018);

%set(gca,'XTickLabel',{'0','1','2','3','4','5'})
%plot(0:5, meancit(:,1), 'Color', colors(1,:), 'LineWidth',3);
%hold on;
%plot(0:5, meancit(:,2), 'Color', colors(2,:), 'LineWidth',3);
%plot(0:5, meancit(:,3), 'Color', colors(3,:), 'LineWidth',3);
legend(string(yrs), 'Position', [0.2 0.78 0.18 0.07], 'FontSize',11)
xlabel('Replicability')
ylabel('Citations')
set(gca, 'FontSize', 11);
fig = gcf;
set(fig,'PaperSize',[5.5 4]);
set(fig, 'PaperPosition', [-0.1 0 6 4.2]);
print('citesReplicability.pdf','-dpdf');


[citcode2014 cicitcode2014] = tscore(citations(intersect(find(hascode==1),find(year==2014))));
[citnocode2014 cicitnocode2014] = tscore(citations(intersect(find(hascode==0),find(year==2014))));
[citcode2016 cicitcode2016] = tscore(citations(intersect(find(hascode==1),find(year==2016))));
[citnocode2016 cicitnocode2016] = tscore(citations(intersect(find(hascode==0),find(year==2016))));
[citcode2018 cicitcode2018] = tscore(citations(intersect(find(hascode==1),find(year==2018))));
[citnocode2018 cicitnocode2018] = tscore(citations(intersect(find(hascode==0),find(year==2018))));

pcitcodenocode2014 = ranksum(citations(intersect(find(hascode==1), find(year==2014))), citations(intersect(find(hascode==0), find(year==2014))));


figure(4);
hold on;
line([cicitcode2018(1, 1) cicitcode2018(1, 2)], [3.05 3.05], 'LineWidth', 3, 'Color', lightcolors(1,:));
line([cicitnocode2018(1, 1) cicitnocode2018(1, 2)], [2.95 2.95], 'LineWidth', 3, 'Color', lightcolors(2,:));
line([cicitcode2016(1, 1) cicitcode2016(1, 2)], [2.05 2.05], 'LineWidth', 3, 'Color', lightcolors(1,:));
line([cicitnocode2016(1, 1) cicitnocode2016(1, 2)], [1.95 1.95], 'LineWidth', 3, 'Color', lightcolors(2,:));
line([cicitcode2014(1, 1) cicitcode2014(1, 2)], [1.05 1.05], 'LineWidth', 3, 'Color', lightcolors(1,:));
line([cicitnocode2014(1, 1) cicitnocode2014(1, 2)], [0.95 0.95], 'LineWidth', 3, 'Color', lightcolors(2,:));
yticklabels(['2014'; '2016'; '2018']);
yticks([1 2 3]);
ylabel('');
xlabel('Number of citations')
plot([ citcode2014 citcode2016 citcode2018], [1.05 2.05 3.05], '.', 'MarkerSize',30,'Color', colors(1,:));
plot([ citnocode2014 citnocode2016 citnocode2018], [0.95 1.95 2.95], '.','MarkerSize', 30, 'Color', colors(2,:));
legend(["Code or executable available"; "Code and executable unavailable"], 'Location', 'northeast', 'FontSize',11);

set(gca, 'FontSize', 11);
ax=gca; ax.XGrid = 'on';
fig = gcf;
set(fig,'PaperSize',[5.3 4]);
set(fig, 'PaperPosition', [-0.35 0 6 4.2]);
print('citesCode.pdf','-dpdf');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


[altcode2014 cialtcode2014] = tscore(altmetric(intersect(find(altmetric>0),intersect(find(hascode==1),find(year==2014)))));
[altnocode2014 cialtnocode2014] = tscore(altmetric(intersect(find(altmetric>0),intersect(find(hascode==0),find(year==2014)))));
[altcode2016 cialtcode2016] = tscore(altmetric(intersect(find(altmetric>0),intersect(find(hascode==1),find(year==2016)))));
[altnocode2016 cialtnocode2016] = tscore(altmetric(intersect(find(altmetric>0),intersect(find(hascode==0),find(year==2016)))));
[altcode2018 cialtcode2018] = tscore(altmetric(intersect(find(altmetric>0),intersect(find(hascode==1),find(year==2018)))));
[altnocode2018 cialtnocode2018] = tscore(altmetric(intersect(find(altmetric>0),intersect(find(hascode==0),find(year==2018)))));

paltcodenocode = ranksum(altmetric(intersect(find(hascode==1), find(altmetric>0))), altmetric(intersect(find(hascode==0), find(altmetric>0))));

figure(5);
hold on;
line([cialtcode2018(1, 1) cialtcode2018(1, 2)], [3.05 3.05], 'LineWidth', 3, 'Color', lightcolors(1,:));
line([cialtnocode2018(1, 1) cialtnocode2018(1, 2)], [2.95 2.95], 'LineWidth', 3, 'Color', lightcolors(2,:));
line([cialtcode2016(1, 1) cialtcode2016(1, 2)], [2.05 2.05], 'LineWidth', 3, 'Color', lightcolors(1,:));
line([cialtnocode2016(1, 1) cialtnocode2016(1, 2)], [1.95 1.95], 'LineWidth', 3, 'Color', lightcolors(2,:));
line([cialtcode2014(1, 1) cialtcode2014(1, 2)], [1.05 1.05], 'LineWidth', 3, 'Color', lightcolors(1,:));
line([cialtnocode2014(1, 1) cialtnocode2014(1, 2)], [0.95 0.95], 'LineWidth', 3, 'Color', lightcolors(2,:));
yticklabels(['2014'; '2016'; '2018']);
yticks([1 2 3]);
ylabel('');
xlabel('Altmetric score')
plot([ altcode2014 altcode2016 altcode2018], [1.05 2.05 3.05], '.', 'MarkerSize',30,'Color', colors(1,:));
plot([ altnocode2014 altnocode2016 altnocode2018], [0.95 1.95 2.95], '.','MarkerSize', 30, 'Color', colors(2,:));
legend(["Code or executable available"; "Code and executable unavailable"], 'Location', 'northeast', 'FontSize',11);

set(gca, 'FontSize', 11);
ax=gca; ax.XGrid = 'on';
fig = gcf;
set(fig,'PaperSize',[5.3 4]);
set(fig, 'PaperPosition', [-0.35 0 6 4.2]);
print('altCode.pdf','-dpdf');  %no need, not significant.



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



npapersIndus=numel(find(authors==1));
ncodesIndus=sum(hascode(find(authors==1)));
fcodesIndus = ncodesIndus/npapersIndus*100;
npapersAcad=numel(find(authors==0));
ncodesAcad=sum(hascode(find(authors==0)));
fcodesAcad = ncodesAcad/npapersAcad*100;
pcodesIndus = chi2test(ncodesIndus, npapersIndus, ncodesAcad, npapersAcad);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

[previeweryear,t,stats] = anovan(repro(intersect(find(completetest==1), find(hascode==1))),{year(intersect(find(completetest==1), find(hascode==1))),reviewer(intersect(find(completetest==1), find(hascode==1)))},'varnames',{'Year','Reviewer'})

[panova,t,stats] = anovan(repro,{year, topics, authors},'varnames',{'Year', 'Topics','AuthorIndus'})

%pRev12 = ranksum(repro(intersect(find(hascode==1), find(reviewer==1))), repro(intersect(find(hascode==1), find(reviewer==2))));
%pRev13 = ranksum(repro(intersect(find(hascode==1), find(reviewer==1))), repro(intersect(find(hascode==1), find(reviewer==3))));
%pRev14 = ranksum(repro(intersect(find(hascode==1), find(reviewer==1))), repro(intersect(find(hascode==1), find(reviewer==4))));
%pRev23 = ranksum(repro(intersect(find(hascode==1), find(reviewer==2))), repro(intersect(find(hascode==1), find(reviewer==3))));
%pRev24 = ranksum(repro(intersect(find(hascode==1), find(reviewer==2))), repro(intersect(find(hascode==1), find(reviewer==4))));
%pRev34 = ranksum(repro(intersect(find(hascode==1), find(reviewer==3))), repro(intersect(find(hascode==1), find(reviewer==4))));

[h, crit_p, adj_ci_cvrg, adj_p] = fdr_bh([pcodes1416 pcodes1418 pcodes1618 pcodesIndus pcodesdeepn pcitcodenocode2014 previeweryear(1) previeweryear(2)]);

pcodes1416 = adj_p(1);
pcodes1418 = adj_p(2);
pcodes1618 = adj_p(3);
pcodesIndus = adj_p(4);
pcodesdeepn = adj_p(5);
pcitcodenocode2014 = adj_p(6);
previeweryear(1) = adj_p(7);
previeweryear(2) = adj_p(8);



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

digits(2);
f = fopen('stats.txt','w');
fprintf(f, '\\newcommand{\\npapers}{%u}\n', npapers);
fprintf(f, '\\newcommand{\\ncodes}{%u}\n', ncodes);
fprintf(f, '\\newcommand{\\numtests}{%u}\n', numtests);
fprintf(f, '\\newcommand{\\npapersIV}{%u}\n', npapers2014);
fprintf(f, '\\newcommand{\\npapersVI}{%u}\n', npapers2016);
fprintf(f, '\\newcommand{\\npapersVIII}{%u}\n', npapers2018);
fprintf(f, '\\newcommand{\\ncodesIV}{%u}\n', ncodes2014);
fprintf(f, '\\newcommand{\\ncodesVI}{%u}\n', ncodes2016);
fprintf(f, '\\newcommand{\\ncodesVIII}{%u}\n', ncodes2018);
fprintf(f, '\\newcommand{\\pccodesIV}{%.1f}\n', fcodes2014);
fprintf(f, '\\newcommand{\\pccodesVI}{%.1f}\n', fcodes2016);
fprintf(f, '\\newcommand{\\pccodesVIII}{%.1f}\n', fcodes2018);
fprintf(f, '\\newcommand{\\pcodesIVVI}{%s}\n', latex(sym(vpa(pcodes1416))));  % p values
fprintf(f, '\\newcommand{\\pcodesVIVIII}{%s}\n', latex(sym(vpa(pcodes1618))));
fprintf(f, '\\newcommand{\\pcodesIVVIII}{%s}\n', latex(sym(vpa(pcodes1418))));
fprintf(f, '\\newcommand{\\cicitesminIV}{%.2f}\n', CIcites2014(1,1));
fprintf(f, '\\newcommand{\\cicitesmaxIV}{%.2f}\n', CIcites2014(2,1));
fprintf(f, '\\newcommand{\\cicitesminVI}{%.2f}\n', CIcites2016(1,1));
fprintf(f, '\\newcommand{\\cicitesmaxVI}{%.2f}\n', CIcites2016(2,1));
fprintf(f, '\\newcommand{\\cicitesminVIII}{%.2f}\n', CIcites2018(1,1));
fprintf(f, '\\newcommand{\\cicitesmaxVIII}{%.2f}\n', CIcites2018(2,1));
fprintf(f, '\\newcommand{\\cicitesIV}{%.2f}\n', f2014.p1);
fprintf(f, '\\newcommand{\\cicitesVI}{%.2f}\n', f2016.p1);
fprintf(f, '\\newcommand{\\cicitesVIII}{%.2f}\n', f2018.p1);
fprintf(f, '\\newcommand{\\npapersacad}{%u}\n', npapersAcad);
fprintf(f, '\\newcommand{\\ncodesacad}{%u}\n', ncodesAcad);
fprintf(f, '\\newcommand{\\npapersindus}{%u}\n', npapersIndus);
fprintf(f, '\\newcommand{\\ncodesindus}{%u}\n', ncodesIndus);
fprintf(f, '\\newcommand{\\pccodesacad}{%.1f}\n', fcodesAcad);
fprintf(f, '\\newcommand{\\pccodesindus}{%.1f}\n', fcodesIndus);
fprintf(f, '\\newcommand{\\pcodesindus}{%.3f}\n', pcodesIndus);
fprintf(f, '\\newcommand{\\preplyear}{%.2f}\n', previeweryear(1));
fprintf(f, '\\newcommand{\\preplreviewer}{%.2f}\n', previeweryear(2));

fprintf(f, '\\newcommand{\\nmodifiedcodes}{%u}\n', nmodifiedcodes);
fprintf(f, '\\newcommand{\\nhardmodifiedcodes}{%u}\n', nhardmodifiedcodes);
fprintf(f, '\\newcommand{\\nlongcodes}{%u}\n', nlongcodes);

fprintf(f, '\\newcommand{\\ncodesdeep}{%u}\n', ncodesdeep);
fprintf(f, '\\newcommand{\\npapersdeep}{%u}\n', npapersdeep);
fprintf(f, '\\newcommand{\\ncodesnodeep}{%u}\n', ncodesnodeep);
fprintf(f, '\\newcommand{\\npapersnotdeep}{%u}\n', npapersnotdeep);
fprintf(f, '\\newcommand{\\fcodesdeep}{%.1f}\n', fcodesdeep);
fprintf(f, '\\newcommand{\\fcodesnodeep}{%.1f}\n', fcodesnodeep);
fprintf(f, '\\newcommand{\\pcodesdeepn}{%.2f}\n', pcodesdeepn);

fprintf(f, '\\newcommand{\\narxiv}{%u}\n', narxiv);
fprintf(f, '\\newcommand{\\nopenaccess}{%u}\n', nopenaccess);
fprintf(f, '\\newcommand{\\nsourcecode}{%u}\n', nsourcecode);
fprintf(f, '\\newcommand{\\nbinaries}{%u}\n', nbinary);

fprintf(f, '\\newcommand{\\citcodeIV}{%.2f}\n', citcode2014);
fprintf(f, '\\newcommand{\\citnocodeIV}{%.2f}\n', citnocode2014);
fprintf(f, '\\newcommand{\\pcitcodenocodeIV}{%s}\n', latex(sym(vpa(pcitcodenocode2014))));

fprintf(f, '\\newcommand{\\nhardissues}{%u}\n', nhardissues);
fprintf(f, '\\newcommand{\\nsoftissues}{%u}\n', nsoftissues);
fprintf(f, '\\newcommand{\\nunspeclicence}{%u}\n', nunspeclicence);
fprintf(f, '\\newcommand{\\nodoc}{%u}\n', nodoc);

fprintf(f, '\\newcommand{\\pythonIV}{%u}\n', numel(intersect(find(haspython==1), find(year==2014))));
fprintf(f, '\\newcommand{\\pythonVI}{%u}\n', numel(intersect(find(haspython==1), find(year==2016))));
fprintf(f, '\\newcommand{\\pythonVIII}{%u}\n', numel(intersect(find(haspython==1), find(year==2018))));
fprintf(f, '\\newcommand{\\pythonTot}{%u}\n', numel(find(haspython==1)));

fprintf(f, '\\newcommand{\\matlabIV}{%u}\n', numel(intersect(find(hasmatlab==1), find(year==2014))));
fprintf(f, '\\newcommand{\\matlabVI}{%u}\n', numel(intersect(find(hasmatlab==1), find(year==2016))));
fprintf(f, '\\newcommand{\\matlabVIII}{%u}\n', numel(intersect(find(hasmatlab==1), find(year==2018))));
fprintf(f, '\\newcommand{\\matlabTot}{%u}\n', numel(find(hasmatlab==1)));

fprintf(f, '\\newcommand{\\cIV}{%u}\n', numel(intersect(find(hasc==1), find(year==2014))));
fprintf(f, '\\newcommand{\\cVI}{%u}\n', numel(intersect(find(hasc==1), find(year==2016))));
fprintf(f, '\\newcommand{\\cVIII}{%u}\n', numel(intersect(find(hasc==1), find(year==2018))));
fprintf(f, '\\newcommand{\\cTot}{%u}\n', numel(find(hasc==1)));

fprintf(f, '\\newcommand{\\doczeroIV}{%u}\n', numel(intersect(find(hascode==1),intersect(find(docscorezero==1), find(year==2014)))));
fprintf(f, '\\newcommand{\\doczeroVI}{%u}\n', numel(intersect(find(hascode==1),intersect(find(docscorezero==1), find(year==2016)))));
fprintf(f, '\\newcommand{\\doczeroVIII}{%u}\n', numel(intersect(find(hascode==1),intersect(find(docscorezero==1), find(year==2018)))));
fprintf(f, '\\newcommand{\\doczeroTot}{%u}\n', numel(intersect(find(hascode==1), find(docscorezero==1))));

fprintf(f, '\\newcommand{\\deepIV}{%u}\n', numel(intersect(find(hascode==1),intersect(find(deep==1), find(year==2014)))));
fprintf(f, '\\newcommand{\\deepVI}{%u}\n', numel(intersect(find(hascode==1),intersect(find(deep==1), find(year==2016)))));
fprintf(f, '\\newcommand{\\deepVIII}{%u}\n', numel(intersect(find(hascode==1),intersect(find(deep==1), find(year==2018)))));
fprintf(f, '\\newcommand{\\deepTot}{%u}\n', numel(intersect(find(hascode==1),find(deep==1))));

fprintf(f, '\\newcommand{\\nolicIV}{%u}\n', numel(intersect(find(hascode==1),intersect(find(haslicence==0), find(year==2014)))));
fprintf(f, '\\newcommand{\\nolicVI}{%u}\n', numel(intersect(find(hascode==1),intersect(find(haslicence==0), find(year==2016)))));
fprintf(f, '\\newcommand{\\nolicVIII}{%u}\n', numel(intersect(find(hascode==1),intersect(find(haslicence==0), find(year==2018)))));
fprintf(f, '\\newcommand{\\nolicTot}{%u}\n', numel(intersect(find(hascode==1),find(haslicence==0))));


fprintf(f, '\\newcommand{\\dataIV}{%u}\n', numel(intersect(find(hascode==1),intersect(find(hasdata==1), find(year==2014)))));
fprintf(f, '\\newcommand{\\dataVI}{%u}\n', numel(intersect(find(hascode==1),intersect(find(hasdata==1), find(year==2016)))));
fprintf(f, '\\newcommand{\\dataVIII}{%u}\n', numel(intersect(find(hascode==1),intersect(find(hasdata==1), find(year==2018)))));
fprintf(f, '\\newcommand{\\dataTot}{%u}\n', numel(intersect(find(hascode==1),find(hasdata==1))));
fclose(f);



==> plotstats.m <==
s=tdfread('Siggraph.tsv','\t');
s2014=tdfread('siggraph2014.tsv','\t');
s2016=tdfread('siggraph2016.tsv','\t');
s2018=tdfread('siggraph2018.tsv','\t');
%s.General_comments(344,:)

N=0;
for i=1:size(s.General_comments, 1)
       if (length(strtrim(s.Title(i, :)))==0)
       continue;
       end;
       N=N+1;
end

papermax = max([length(s2014.PAPER(1, :)), length(s2016.PAPER(1, :)), length(s2018.PAPER(1, :))]);
papers = [""];
for i=1:size(s2014.PAPER, 1)
    papers(i) = convertCharsToStrings(s2014.PAPER(i, :));
end;
for i=1:size(s2016.PAPER, 1)
    papers(i+size(s2014.PAPER, 1)) = convertCharsToStrings(s2016.PAPER(i, :));
end;
for i=1:size(s2018.PAPER, 1)
    papers(i+size(s2014.PAPER, 1)+size(s2016.PAPER, 1)) = convertCharsToStrings(s2018.PAPER(i, :));
end;

papertopics=[s2014.Topic_1; s2016.Topic_1; s2018.Topic_1];
K = length(papers);

repro = zeros(N, 1);
year = zeros(N, 1);
authors = zeros(N, 1);
topics = cell(N, 1);
reviewer = cell(N, 1);
idx = 0;
for i=1:size(s.General_comments, 1)
   if (length(strtrim(s.Title(i, :)))==0)
       continue;
   end;
   idx=idx+1;
   r = strtrim(s.Feedbacks_0x5Bcan_produce_results_0x2850x3Dall_paper_results0x2(i));
   if (length(r)==0)
       repro(idx) = 1;
   else
       if (r=='N')
           repro(idx)=1;
       else
        repro(idx) = str2num(r) ;
       end;
   end;
   
   year(idx) = s.Year(i);
   if (isnan(year(idx))), year(idx)=2018; end;    
   if (year(idx)==0), year(idx)=2018; end; 
   
   authors(idx) = contains(s.Authors(i,:),"Private Companies",'IgnoreCase',true);
   reviewer{idx} = strtrim(s.Who_did_it0x3F(i,:));
  
        for j=1:K
            if (contains(papers(j), strtrim(s.Title(i, :)),'IgnoreCase',true))
                topics{idx} = strtrim(papertopics(j, :));
            end
       end;
   
end

[p,t,stats] = anovan(repro,{year,authors,topics},'model','interaction','varnames',{'Year','AuthorIndus','Topic'})

[c,m,h,nms] = multcompare(stats,'Dimension',[3]);
title('');
xlabel('');
%topicnames = cellfun(@(x)(x(7:end)), nms, 'UniformOutput', false);
topicnames = stats.grpnames{3}(end:-1:1);
yticklabels(topicnames);
h2 = findobj(gca,'Type','line');
set(h2,'Color',[0.2 0.2 0.5])
set(h2,'LineWidth',3)
h3 = findobj(gca,'Type','line','LineStyle','-');
set(h3,'Color',[1 0.2 0.2])
h4 = findobj(gca,'Type','line','LineStyle',':');
delete(h4)
ylim([0, 8])
set(gca, 'FontSize', 11)
%saveas(h,'anova.pdf');
fig = gcf;
set(fig,'PaperSize',[5.7 4]);
set(fig, 'PaperPosition', [0.1 0 6 4.2]);
print('anova.pdf','-dpdf');

==> plotstatsReviewer.m <==
s=tdfread('Siggraph.tsv','\t');
s2014=tdfread('siggraph2014.tsv','\t');
s2016=tdfread('siggraph2016.tsv','\t');
s2018=tdfread('siggraph2018.tsv','\t');
%s.General_comments(344,:)

N=0;
for i=1:size(s.General_comments, 1)
       if (length(strtrim(s.Title(i, :)))==0)
       continue;
       end;
       r = strtrim(s.Feedbacks_0x5Bcan_produce_results_0x2850x3Dall_paper_results0x2(i));
       if (length(r)==0)
       continue;
       end
       N=N+1;
end

papermax = max([length(s2014.PAPER(1, :)), length(s2016.PAPER(1, :)), length(s2018.PAPER(1, :))]);
papers = [""];
for i=1:size(s2014.PAPER, 1)
    papers(i) = convertCharsToStrings(s2014.PAPER(i, :));
end;
for i=1:size(s2016.PAPER, 1)
    papers(i+size(s2014.PAPER, 1)) = convertCharsToStrings(s2016.PAPER(i, :));
end;
for i=1:size(s2018.PAPER, 1)
    papers(i+size(s2014.PAPER, 1)+size(s2016.PAPER, 1)) = convertCharsToStrings(s2018.PAPER(i, :));
end;

papertopics=[s2014.Topic_1; s2016.Topic_1; s2018.Topic_1];
K = length(papers);

repro = zeros(N, 1);
year = zeros(N, 1);
authors = zeros(N, 1);
topics = cell(N, 1);
reviewer = cell(N, 1);
idx = 0;
for i=1:size(s.General_comments, 1)
   if (length(strtrim(s.Title(i, :)))==0)
       continue;
   end;
   r = strtrim(s.Feedbacks_0x5Bcan_produce_results_0x2850x3Dall_paper_results0x2(i));

      if (length(r)==0)
       continue;
      end;
   idx=idx+1;
   
       if (r=='N')
           repro(idx)=1;
       else
        repro(idx) = str2num(r) ;
       end;
   
   year(idx) = s.Year(i);
   if (isnan(year(idx))), year(idx)=2018; end;    
   if (year(idx)==0), year(idx)=2018; end;   
   
   authors(idx) = contains(s.Authors(i,:),"Private Companies",'IgnoreCase',true);
   reviewer{idx} = strtrim(s.Who_did_it0x3F(i,:));
  
        for j=1:K
            if (contains(papers(j), strtrim(s.Title(i, :)),'IgnoreCase',true))
                topics{idx} = strtrim(papertopics(j, :));
            end
       end;
   
end

%[p,t,stats] = anovan(repro,{year,authors,reviewer,topics},'model','interaction','varnames',{'Year','AuthorIndus','Reviewer','Topic'})
[p,t,stats] = anovan(repro,{year,reviewer},'varnames',{'Year','Reviewer'})
%[c,m,h,nms] = multcompare(stats);

==> sidak.m <==
% corrects a p-value for n comparisons
function [pp] = sidak(p, n)
pp = 1-(1-p).^n

==> tscore.m <==
function [meanval, CI] = tscore(x, alpha) 
if (nargin==1)
alpha = 0.95;
end
meanval = mean(x);
SEM = std(x)/sqrt(length(x));               % Standard Error
ts = tinv([(1-alpha)*0.5  0.5+alpha*0.5],length(x)-1);      % T-Score
CI = meanval + ts*SEM;                      % Confidence Intervals
